State Machine Mutation-based Testing Framework for Wireless Communication Protocols

This paper proposes Proteus, a protocol state machine, property-guided, and budget-aware automated testing approach for discovering logical vulnerabilities in wireless protocol implementations. Proteus maintains its budget awareness by generating test cases (i.e., each being a sequence of protocol messages) that are not only meaningful (i.e., the test case mostly follows the desirable protocol flow except for some controlled deviations) but also have a high probability of violating the desirable properties. To demonstrate its effectiveness, we evaluated Proteus in two different protocol implementations, namely 4G LTE and BLE, across 23 consumer devices (11 for 4G LTE and 12 for BLE). Proteus discovered 25 unique issues, including 112 instances. Affected vendors have positively acknowledged 14 vulnerabilities through 5 CVEs.

==> latexdiff-ishtiaq.sh <==
# 1. fetch the old version from github: 
# <git repo>
# then, checkout to the submission branch
# set the OLD variable below to the address of cloned github repo on your machine
# 2. download and unzip the `rfc-analysis-write-up` project from Overleaf
# and set the NEW variable to the directory where you unzipped the overleaf project
# 3. set the RES variable to a new folder where you want output
# 4. zip the RES folder and upload it to overleaf to build


# OLD="${HOME}/Projects/github.com/synsec-papers/rfc-analysis-write-up"
# NEW="${HOME}/Projects/Overleaf/rfc-analysis-write-up"
# RES="${HOME}/Projects/Overleaf/rfc-analysis-latexdiff"

export OLD="/home/ishtiaq/PSU/Code/LTEAttacker_Project/write-up/CCS2024_Apr29"
export NEW="/home/ishtiaq/PSU/Code/LTEAttacker_Project/write-up/CCS2024_rev1"
export RES="/home/ishtiaq/PSU/Code/LTEAttacker_Project/write-up/latexdiff-result"


cat "${NEW}/sections/9_Identified_Issues.tex" >> "${NEW}/sections/9_experiments.tex"
cat "${NEW}/sections/10_comparison_with_existing_works.tex" >> "${NEW}/sections/9_experiments.tex"
cat "${NEW}/sections/11_Performance_of_Proteus.tex" >> "${NEW}/sections/9_experiments.tex"

echo " % hello world"> "${NEW}/sections/9_Identified_Issues.tex"
echo " % hello world"> "${NEW}/sections/10_comparison_with_existing_works.tex"
echo " % hello world"> "${NEW}/sections/11_Performance_of_Proteus.tex"
echo " % hello world"> ${OLD}/temp.txt



rm -r $RES
mkdir -p $RES

cp -a "${NEW}/." "${RES}"

# pushd "$NEW"
cd "$NEW"
pwd


for f in **/*.tex; do
    if [ -f "${OLD}/${f}" ]; then
        cmp --silent "${OLD}/${f}" "${NEW}/${f}" || echo "checking ${f} with ${OLD}/${f}" && latexdiff "${OLD}/${f}" "${NEW}/${f}" > "${RES}/${f}"
    else
        echo "${OLD}/${f} does not exist"
        cmp --silent "${OLD}/temp.txt" "${NEW}/${f}" || echo "checking ${f} with ${OLD}/temp.txt" && latexdiff "${OLD}/temp.txt" "${NEW}/${f}" > "${RES}/${f}"
    fi
done

# popd
cd ..
pwd


# IMPORTANT NOTE 1: 
# check the stdout of this script, if there is any message like
# <filename> does not exist
# it means the filename is changed
# so we have to add the command manually below
# ("<old>,<new>")   NO SPACES
# S="sections"
# mappings=("${S}/8_implementation.tex,${S}/7_implementation.tex" "${S}/9_evaluation.tex,${S}/8_evaluation.tex" "${S}/10_relatedwork.tex,${S}/9_relatedwork.tex" "${S}/11_discussion.tex,${S}/10_discussion.tex", "${S}/12_conclusion.tex,${S}/11_conclusion.tex")
# for m in ${mappings[@]}; do
#     IFS="," read old new <<< "${m}"
#     cmp --silent "${OLD}/${old}" "${NEW}/${new}" || echo "checking ${old} vs ${new}" && latexdiff "${OLD}/${old}" "${NEW}/${new}" > "${RES}/${new}"
# done


# IMPORTANT NOTE 2: 
# run the following command the place the output some where in the main tex file
# latexdiff --show-preamble


# IMPORTANT NOTE 3: 
# if some paragraphs does not break/wrap around properly,
# it might be the case that \textcolor is used with that 
# paragraph. it must be removed.


# NOTE: 
# how to install missing packets on macos
# tlmgr install listings pslatex microtype cite breakurl pgf ulem multirow tikzmark adjustbox mathtools grffile soul subfig caption colortbl pdflscape enumitem cleveref comment titlesec lipsum filecontents
# how to search for a new package with file name
# tlmgr search --global --file "/tikz.sty"

